DUET: 2D Structured and Approximately Equivariant Representations

Multiview Self-Supervised Learning (MSSL) is based on learning invariances with respect to a set of input transformations. However, invariance partially or totally removes transformation-related information from the representations, which might harm performance for specific downstream tasks that require such information. We propose 2D strUctured and EquivarianT representations (coined DUET), which are 2d representations organized in a matrix structure, and equivariant with respect to transformations acting on the input data. DUET representations maintain information about an input transformation, while remaining semantically expressive. Compared to SimCLR (Chen et al., 2020) (unstructured and invariant) and ESSL (Dangovski et al., 2022) (unstructured and equivariant), the structured and equivariant nature of DUET representations enables controlled generation with lower reconstruction error, while controllability is not possible with SimCLR or ESSL. DUET also achieves higher accuracy for several discriminative tasks, and improves transfer learning.

==> PlottingNotebooks/PlottingLipschitzFOE.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "1010f80e",
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "from scipy.special import erf"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "id": "9cffb047",
   "metadata": {},
   "outputs": [],
   "source": [
    "def lip_constant(sigma, K):\n",
    "    int_val = 0.5 * (erf((1/K - 1)/(np.sqrt(2)*sigma)) - erf((0 - 1)/(np.sqrt(2)*sigma)))\n",
    "    lip_val = 4 * np.exp(-0.5) / (int_val * np.sqrt(2*np.pi) * sigma**2)\n",
    "    return lip_val"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 47,
   "id": "08f9e584",
   "metadata": {
    "scrolled": true
   },
   "outputs": [],
   "source": [
    "sigma_min = 0.15\n",
    "sigma_max = 1\n",
    "sigma_n = 100\n",
    "\n",
    "sigma_vals = np.arange(sigma_min,sigma_max,((sigma_max - sigma_min)/sigma_n))\n",
    "K_list = [2,4,8,16,32]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 49,
   "id": "02485431",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[<matplotlib.lines.Line2D at 0x1273dad90>]"
      ]
     },
     "execution_count": 49,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Fix K and see how Lipschitz constant changes wrt sigma\n",
    "K_fix = 8\n",
    "fig, ax = plt.subplots()\n",
    "lip_vals = np.zeros(len(sigma_vals))\n",
    "for jj, sigma in enumerate(sigma_vals):\n",
    "    lip_vals[jj] = lip_constant(sigma,K_fix)\n",
    "\n",
    "y = lip_vals\n",
    "x = sigma_vals\n",
    "plt.yscale(\"log\")\n",
    "ax.plot(x,y)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 50,
   "id": "90de31e9",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[<matplotlib.lines.Line2D at 0x1276e54f0>]"
      ]
     },
     "execution_count": 50,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Fix sigma and see how Lipschitz constant changes wrt K\n",
    "sigma_fix = 0.2\n",
    "fig, ax = plt.subplots()\n",
    "lip_vals = np.zeros(len(K_list))\n",
    "for ii, K in enumerate(K_list):\n",
    "    lip_vals[ii] = lip_constant(sigma_fix,K)\n",
    "\n",
    "y = lip_vals\n",
    "x = K_list\n",
    "ax.plot(x,y)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "828d8e08",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "ae50164e",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.11"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

